Revealing faint compact radio jets at redshifts above 5 with very long baseline interferometry

Over the past two decades, our knowledge of the high-redshift (z > 5) radio quasars has expanded, thanks to dedicated high-resolution very long baseline interferometry (VLBI) observations. Distant quasars provide unique information about the formation and evolution of the first galaxies and supermassive black holes in the Universe. Powerful relativistic jets are likely to have played an essential role in these processes. However, the sample of VLBI-observed radio quasars is still too small to allow meaningful statistical conclusions. We extend the list of the VLBI observed radio quasars to investigate how the source structure and physical parameters are related to radio loudness. We assembled a sample of 10 faint radio quasars located at 5 < z < 6 with their radio-loudness indices spanning between 0.9-76. We observed the selected targets with the European VLBI Network (EVN) at 1.7 GHz. The milliarcsecond-scale resolution of VLBI at this frequency allows us to probe the compact innermost parts of radio-emitting relativistic jets. In addition to the single-band VLBI observations, we collected single-dish and low-resolution radio interferometric data to investigate the spectral properties and variability of our sources. The detection rate of this high-redshift, low-flux-density sample is 90%, with only one target (J0306+1853) remaining undetected. The other 9 sources appear core-dominated and show a single, faint and compact radio core on this angular scale. The derived radio powers are typical of FRII radio galaxies and quasars. By extending our sample with other VLBI-detected z > 5 sources from the literature, we found that the core brightness temperatures and monochromatic radio powers tend to increase with radio loudness.

==> images/rl_vs_tb.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat Jan 27 10:10:41 2024

@author: Máté
"""

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from scipy.optimize import curve_fit
from astropy.io import fits
from matplotlib.patches import Ellipse
from astropy import units as u
from astropy.coordinates import SkyCoord
from matplotlib import patches
from numpy import nan
import random
from scipy.stats import norm
import statistics as stat


file = pd.read_csv('rl_vs_tb.csv', delimiter=',')
file = file.astype(object).replace(np.nan, 'None')
data = [[row[col] for col in file.columns] for row in file.to_dict('records')]

R4400 = []
R2500 = []
Tb = []
dTb = []
z = []
RL_lim = []
Tb_lim = []
dTb_lim = []
linefitx=np.arange(0.3,10000,0.1)

for i in range(len(data)):
    z.append(data[i][0])
    R4400.append(data[i][2])
    R2500.append(data[i][4])
    Tb.append(data[i][6])
    dTb.append(data[i][7])
    
z = [0 if v is 'None' else v for v in z]
R4400 = [0 if v is 'None' else v for v in R4400]
R2500 = [0 if v is 'None' else v for v in R2500]
Tb = [0 if v is 'None' else v for v in Tb]
dTb = [0 if v is 'None' else v for v in dTb]

plt.scatter(R4400, Tb, color='b', label=r'$\rm R_{4400}$')
for i in range(len(R4400)):
    if R4400 != 0:
        if dTb[i] == 0:
            plt.errorbar(R4400[i], Tb[i], yerr=2*np.array(Tb[i]), lolims=True, color="b", linestyle='None', capsize=4)
        else:
            plt.errorbar(R4400[i], Tb[i], dTb[i], color="b", linestyle='None', capsize=4)  
            
plt.scatter(R2500, Tb, color='r', label=r'$\rm R_{2500}$')
for i in range(len(R2500)):
    if R2500 != 0:
        if dTb[i] == 0:
            plt.errorbar(R2500[i], Tb[i], yerr=2*np.array(Tb[i]), lolims=True, color="r", linestyle='None', capsize=4)
        else:
            plt.errorbar(R2500[i], Tb[i], dTb[i], color="r", linestyle='None', capsize=4)  
            
plt.yscale('log')
plt.xscale('log')
plt.xlabel('log R', fontsize=15)    
plt.ylabel(r'$\log \rm T_{b,L-band}$ [K]', fontsize=15)
plt.xticks(fontsize=13)
plt.yticks(fontsize=13)
plt.xlim(0.3,1.1e4)
plt.legend(fontsize=13)

'''
fit, cov = np.polyfit(np.log10(RL),np.log10(Tb), 1, cov=True)
perr = np.sqrt(np.diag(cov))
linefit = fit[0]*np.log10(linefitx) + fit[1]
linefit2 = fit[0]*np.log10(RL) + fit[1]
err = perr[0]
alpha = fit[0]
#plt.plot(linefitx, 10**linefit, 'k', linestyle='--') 
'''

plt.savefig('rl_vs_tb.png', dpi=200, orientation='landscape', bbox_inches='tight')
#plt.savefig(namelist[i] + '_sed_v2_powerlaw.png', dpi=200, orientation='landscape', bbox_inches='tight')
plt.show()   

###############################################################

plt.scatter(z, Tb, color='k')
for i in range(len(z)):
    if z != 0:
        if dTb[i] == 0:
            plt.errorbar(z[i], Tb[i], yerr=2*np.array(Tb[i]), lolims=True, color="k", linestyle='None', capsize=4)
        else:
            plt.errorbar(z[i], Tb[i], dTb[i], color="k", linestyle='None', capsize=4)  
plt.yscale('log')
#plt.xscale('log')
plt.xlabel('Redshift', fontsize=15)    
plt.ylabel(r'$\log \rm T_{b,L-band}$ [K]', fontsize=15)
plt.xticks(fontsize=13)
plt.yticks(fontsize=13)
plt.xlim(4.9,7)
plt.savefig('z_vs_tb.png', dpi=200, orientation='landscape', bbox_inches='tight')
#plt.savefig(namelist[i] + '_sed_v2_powerlaw.png', dpi=200, orientation='landscape', bbox_inches='tight')
plt.show()   

###############################################################
plt.scatter(0,0, color='b', label=r'$\rm R_{4400}$')
plt.scatter(0,0, color='r', label=r'$\rm R_{2500}$')
for i in range(len(R4400)):
    if R4400 != 0:
        plt.scatter(z[i], R4400[i], color='b')
for i in range(len(R2500)):
    if R2500 != 0:
        plt.scatter(z[i], R2500[i], color='r')
            
plt.yscale('log')
#plt.xscale('log')
plt.xlabel('Redshift', fontsize=15)    
plt.ylabel('log R', fontsize=15)
plt.xticks(fontsize=13)
plt.yticks(fontsize=13)
plt.ylim(0.1,30000)
plt.xlim(4.9,7)
plt.legend(fontsize=13)

plt.savefig('z_vs_rl.png', dpi=200, orientation='landscape', bbox_inches='tight')
#plt.savefig(namelist[i] + '_sed_v2_powerlaw.png', dpi=200, orientation='landscape', bbox_inches='tight')
plt.show()   
